An Evolutionary Algorithm to Learn SPARQL Queries for Source-Target-Pairs: Finding Patterns for Human Associations in DBpedia

Efficient usage of the knowledge provided by the Linked Data community is often hindered by the need for domain experts to formulate the right SPARQL queries to answer questions. For new questions they have to decide which datasets are suitable and in which terminology and modelling style to phrase the SPARQL query. In this work we present an evolutionary algorithm to help with this challenging task. Given a training list of source-target node-pair examples our algorithm can learn patterns (SPARQL queries) from a SPARQL endpoint. The learned patterns can be visualised to form the basis for further investigation, or they can be used to predict target nodes for new source nodes. Amongst others, we apply our algorithm to a dataset of several hundred human associations (such as "circle - square") to find patterns for them in DBpedia. We show the scalability of the algorithm by running it against a SPARQL endpoint loaded with > 7.9 billion triples. Further, we use the resulting SPARQL queries to mimic human associations with a Mean Average Precision (MAP) of 39.9 % and a Recall@10 of 63.9 %.

==> pics/recall_at_k.py <==

# coding: utf-8

# In[2]:

from __future__ import division
import numpy as np
import matplotlib.pyplot as plt


# In[8]:

#%matplotlib inline


# In[1]:

# Result list lenghts: [100, 17, 14, 320, 87, 52, 36, 31, 28, 47, 169, 36, 13, 498, 40, 97, 15, 95, 153, 221, 131, 107, 40, 53, 28, 37, 63, 116, 113, 49, 43, 70, 52, 21, 25, 66, 23, 141, 47, 41, 163, 35, 87, 25, 68, 5, 123, 181, 119, 12, 87, 62, 40, 623, 84, 14, 7, 44, 26, 39, 82, 34, 32, 286, 71, 20, 55, 28, 78, 13, 108, 101]
# Recall of test set: 0.75000
# Indices for method f_measures: [0, 2, 0, 117, 60, -1, 0, -1, -1, 1, 1, 5, 6, 15, 16, 7, 1, 4, 0, 47, -1, -1, 1, -1, 19, -1, 1, -1, 0, 0, 0, -1, -1, 10, 4, -1, 6, 2, 8, 26, -1, 7, 1, 0, 6, 0, 0, 132, 1, 0, 17, 3, 0, -1, 0, -1, -1, 4, 0, 3, 0, -1, -1, 4, 9, -1, 53, 8, 15, 0, 16, 5]
#   Avg. index f_measures: 11.907, Median index: 3.500
# Indices for method gp_precisions: [0, 4, 0, 22, 66, -1, 0, -1, -1, 0, 1, 0, 5, 10, 10, 19, 2, 4, 4, 54, -1, -1, 4, -1, 8, -1, 3, -1, 0, 0, 0, -1, -1, 6, 4, -1, 2, 0, 14, 29, -1, 5, 1, 0, 10, 1, 0, 140, 0, 0, 9, 1, 0, -1, 0, -1, -1, 2, 0, 0, 0, -1, -1, 10, 7, -1, 52, 10, 14, 3, 18, 1]
#   Avg. index gp_precisions: 10.278, Median index: 3.000
# Indices for method precisions: [0, 2, 0, 11, 72, -1, 0, -1, -1, 2, 2, 3, 2, 22, 8, 21, 1, 2, 4, 50, -1, -1, 2, -1, 9, -1, 1, -1, 0, 0, 0, -1, -1, 4, 6, -1, 3, 0, 28, 28, -1, 1, 1, 0, 13, 0, 0, 96, 0, 0, 11, 1, 0, -1, 1, -1, -1, 3, 0, 0, 0, -1, -1, 17, 12, -1, 47, 12, 17, 0, 12, 2]
#   Avg. index precisions: 9.796, Median index: 2.000
# Indices for method scores: [0, 1, 0, 109, 76, -1, 0, -1, -1, 0, 3, 5, 8, 18, 24, 33, 2, 4, 1, 35, -1, -1, 4, -1, 11, -1, 1, -1, 0, 1, 0, -1, -1, 6, 13, -1, 0, 3, 10, 29, -1, 21, 0, 0, 6, 1, 0, 130, 3, 2, 5, 2, 0, -1, 0, -1, -1, 2, 0, 9, 0, -1, -1, 5, 5, -1, 50, 8, 24, 2, 23, 16]
#   Avg. index scores: 13.167, Median index: 3.500
# Indices for method target_occs: [0, 2, 0, 97, 58, -1, 0, -1, -1, 2, 1, 6, 5, 12, 13, 7, 1, 4, 0, 45, -1, -1, 1, -1, 19, -1, 0, -1, 0, 0, 0, -1, -1, 8, 5, -1, 11, 2, 13, 28, -1, 2, 1, 0, 6, 0, 0, 143, 0, 0, 25, 2, 0, -1, 0, -1, -1, 2, 0, 0, 0, -1, -1, 5, 8, -1, 43, 10, 18, 0, 19, 2]
#   Avg. index target_occs: 11.593, Median index: 2.000
raw_ranks = {
# 'f_measures': [0, 2, 0, 117, 60, -1, 0, -1, -1, 1, 1, 5, 6, 15, 16, 7, 1, 4, 0, 47, -1, -1, 1, -1, 19, -1, 1, -1, 0, 0, 0, -1, -1, 10, 4, -1, 6, 2, 8, 26, -1, 7, 1, 0, 6, 0, 0, 132, 1, 0, 17, 3, 0, -1, 0, -1, -1, 4, 0, 3, 0, -1, -1, 4, 9, -1, 53, 8, 15, 0, 16, 5],
# 'gp_precisions': [0, 4, 0, 22, 66, -1, 0, -1, -1, 0, 1, 0, 5, 10, 10, 19, 2, 4, 4, 54, -1, -1, 4, -1, 8, -1, 3, -1, 0, 0, 0, -1, -1, 6, 4, -1, 2, 0, 14, 29, -1, 5, 1, 0, 10, 1, 0, 140, 0, 0, 9, 1, 0, -1, 0, -1, -1, 2, 0, 0, 0, -1, -1, 10, 7, -1, 52, 10, 14, 3, 18, 1],
# 'precisions': [0, 2, 0, 11, 72, -1, 0, -1, -1, 2, 2, 3, 2, 22, 8, 21, 1, 2, 4, 50, -1, -1, 2, -1, 9, -1, 1, -1, 0, 0, 0, -1, -1, 4, 6, -1, 3, 0, 28, 28, -1, 1, 1, 0, 13, 0, 0, 96, 0, 0, 11, 1, 0, -1, 1, -1, -1, 3, 0, 0, 0, -1, -1, 17, 12, -1, 47, 12, 17, 0, 12, 2],
# 'scores': [0, 1, 0, 109, 76, -1, 0, -1, -1, 0, 3, 5, 8, 18, 24, 33, 2, 4, 1, 35, -1, -1, 4, -1, 11, -1, 1, -1, 0, 1, 0, -1, -1, 6, 13, -1, 0, 3, 10, 29, -1, 21, 0, 0, 6, 1, 0, 130, 3, 2, 5, 2, 0, -1, 0, -1, -1, 2, 0, 9, 0, -1, -1, 5, 5, -1, 50, 8, 24, 2, 23, 16],
# 'target_occs': [0, 2, 0, 97, 58, -1, 0, -1, -1, 2, 1, 6, 5, 12, 13, 7, 1, 4, 0, 45, -1, -1, 1, -1, 19, -1, 0, -1, 0, 0, 0, -1, -1, 8, 5, -1, 11, 2, 13, 28, -1, 2, 1, 0, 6, 0, 0, 143, 0, 0, 25, 2, 0, -1, 0, -1, -1, 2, 0, 0, 0, -1, -1, 5, 8, -1, 43, 10, 18, 0, 19, 2],

# test set 2016-04-21
'f_measures': [0, 0, 0, 33, 4, -1, 0, -1, -1, 3, 4, 20, 0, 9, 1, 1, 2, 7, 0, 75, -1, 60, 2, -1, 26, 18, 2, -1, 0, 0, 2, -1, -1, 0, 6, 10, -1, 0, 2, 0, -1, 0, 1, 0, 4, 0, 0, 152, 12, 0, 30, 2, 0, -1, 0, -1, -1, 3, 0, 0, 0, 11, -1, 2, 8, -1, 43, 2, 6, 0, 83, 2],
'gp_precisions': [2, 1, 0, 24, 4, -1, 0, -1, -1, 2, 5, 26, 0, 13, 1, 0, 3, 5, 0, 62, -1, 72, 5, -1, 5, 26, 10, -1, 0, 0, 0, -1, -1, 2, 3, 3, -1, 0, 2, 3, -1, 1, 1, 0, 7, 0, 0, 94, 8, 0, 7, 2, 0, -1, 0, -1, -1, 2, 0, 0, 0, 3, -1, 4, 8, -1, 46, 2, 19, 3, 95, 1],
'precisions': [2, 0, 0, 44, 10, -1, 0, -1, -1, 2, 4, 26, 0, 19, 2, 1, 1, 3, 0, 91, -1, 89, 4, -1, 7, 23, 3, -1, 0, 0, 1, -1, -1, 1, 6, 6, -1, 1, 2, 2, -1, 0, 1, 0, 8, 0, 0, 97, 3, 1, 9, 1, 0, -1, 0, -1, -1, 5, 0, 0, 0, 4, -1, 9, 12, -1, 40, 2, 15, 0, 74, 0],
'scores': [0, 0, 0, 77, 6, -1, 0, -1, -1, 8, 7, 9, 2, 17, 7, 2, 1, 23, 0, 83, -1, 65, 6, -1, 18, 26, 0, -1, 0, 0, 2, -1, -1, 2, 6, 25, -1, 0, 3, 7, -1, 8, 0, 0, 5, 0, 0, 160, 35, 2, 58, 13, 0, -1, 0, -1, -1, 9, 0, 2, 0, 19, -1, 6, 11, -1, 52, 1, 15, 1, 101, 2],
'target_occs': [0, 1, 0, 36, 2, -1, 0, -1, -1, 2, 5, 15, 0, 8, 2, 2, 1, 11, 0, 75, -1, 79, 3, -1, 26, 24, 2, -1, 0, 0, 1, -1, -1, 0, 3, 13, -1, 0, 2, 5, -1, 2, 0, 0, 2, 0, 0, 193, 9, 0, 18, 3, 0, -1, 0, -1, -1, 3, 0, 0, 0, 6, -1, 3, 6, -1, 37, 2, 11, 0, 71, 2],   

# train set 2016-04-21
# 'f_measures': [7, 11, 4, 0, 38, -1, 1, 2, 1, 0, -1, -1, 2, -1, 5, 8, 14, -1, 4, -1, 0, -1, 0, -1, -1, 0, -1, 2, 2, 16, 0, 0, 18, 8, 2, 0, -1, 1, 0, -1, -1, 53, -1, 1, 10, 8, 0, 48, 70, -1, 22, 35, 2, 0, 35, 12, 0, -1, 6, 0, 73, 0, -1, 8, 5, 2, 0, 0, 64, 0, 56, 1, 0, 2, 20, 7, 3, 21, 0, -1, 2, -1, 22, 3, 0, -1, -1, 37, 0, 2, 11, 24, 0, 3, -1, 1, 0, 0, 7, 2, 0, 0, -1, -1, 1, -1, -1, -1, 28, -1, 2, 0, 8, 16, -1, 0, 6, 11, 50, 0, 44, -1, 23, 0, 9, 8, 1, 14, -1, 5, 2, -1, -1, -1, 8, 3, 1, 1, 0, 0, 0, 6, 3, -1, 0, -1, 4, 1, 1, 1, -1, 0, 1, -1, -1, 7, 0, 5, 79, 1, 12, 28, -1, 1, 0, 0, 28, 1, -1, 5, 30, 16, 0, 32, 3, 14, -1, 1, 0, 104, 0, 0, 10, 12, -1, 10, 5, 3, 0, -1, -1, -1, 50, -1, 0, -1, 41, 10, 11, -1, -1, -1, 3, 3, -1, -1, -1, -1, 4, 1, -1, 1, 0, 22, 1, 0, 42, 1, 0, 5, 7, 0, 0, -1, 0, -1, 2, 10, 0, -1, -1, 2, 1, 0, 5, 0, 3, 3, 0, 0, 1, 3, 1, 0, 62, 0, 0, 0, 5, 2, 9, -1, 1, -1, 0, 3, 0, 0, 0, -1, 0, -1, -1, 66, -1, -1, 0, 1, 0, 5, -1, 2, -1, -1, -1, 0, 35, 0, 3, 13, -1, 11, 15, 7, 0, 3, 0, 2, 30, 6, 4, 0, 3, 2, 53, 11, 27, 86, 0, 2, 5, 3, 100, 2, 0, 10, 0, 25, 1, 21, 207, -1, -1, 23, 22, 1, 3, 7, 19, 19, -1, 0, 0, -1, -1, 14, 31, 21, -1, 2, -1, -1, 2, 10, 1, 0, 0, -1, 7, -1, 5, -1, 0, 9, 3, -1, -1, 86, 2, 2, 1, 2, 9, -1, 0, 178, 0, -1, 27, 8, -1, 2, 31, 1, 4, 4, 0, 3, 5, 5, 4, -1, 14, 0, 0, 86, 8, 0, -1, 1, 0, 9, -1, 0, 0, -1, 0, 2, 16, 0, -1, 0, 14, 62, 5, 36, 1, -1, -1, 0, -1, 0, -1, -1, -1, -1, 12, 1, 0, -1, -1, 24, 2, -1, -1, 0, -1, 0, 10, 1, 3, 1, 0, 6, 3, 0, 0, 27, 9, 0, 1, 2, 0, 4, -1, 3, 0, 0, 0, 1, 7, 9, 40, 0, -1, 4, 0, 4, 25, 11, 16, 7, 2, 1, 1, 1, -1, 0, -1, 0, 3, 5, -1, 2, 7, 34, 7, -1, 0, 7, 0, -1, 1, 1, 3, 16, 1, -1, 0, 6, 2, -1, -1, 4, 11, 0, 0, 137, -1, 1, -1, 34, -1, 3, 81, 5, 4, 0, 2, 0, 2, 1, 6, 1, 13, 0, 1, 0, 0, 1, 2, 15, 4, -1, 1, -1, 0, 12, 4, 0, 15, 2, -1, 0, 0, 21, -1, 28, 74, 101, 6, 8, 13, 5, -1, 1, 13, -1, 41, 0, 3, 0, -1, 10, 0, 4, 0, 19, -1, 0, 5, -1, 0, -1, -1, 47, 5, -1, 4, 0, 1, -1, 13, 13, 2, 0, 6, -1, 0, 0, 47, -1, 12, 39, 37, 18, -1, -1, 0, -1, 4, 0, -1, 0, -1, 9, 4, 0, -1, 2, 0, -1, 5, 32, 10, 0, -1, 6, 6, 1, -1, 5, -1, 0, 0, -1, 0, 28, -1, 2, 0, 43, 9, -1, 4, 29, -1, -1, 28, 0, 52, 45, -1, 0, 0, 5, 0, 1, -1, 15, 0, 1, 2, -1, 0, 39, 15, -1, 4, -1, 31, 120, -1, 128, 0, 26, 0, 0, 0, 0, 2, 6, 0, 0, 6],
# 'gp_precisions': [11, 0, 1, 0, 17, -1, 2, 4, 0, 3, -1, -1, 3, -1, 13, 14, 20, -1, 8, -1, 0, -1, 0, -1, -1, 0, -1, 1, 8, 15, 0, 0, 23, 16, 3, 0, -1, 3, 0, -1, -1, 57, -1, 1, 0, 9, 3, 30, 11, -1, 30, 40, 2, 0, 49, 9, 0, -1, 2, 0, 27, 1, -1, 2, 0, 0, 0, 0, 106, 1, 5, 1, 0, 1, 23, 0, 0, 38, 2, -1, 3, -1, 38, 0, 0, -1, -1, 44, 2, 0, 15, 1, 1, 8, -1, 1, 1, 0, 10, 6, 1, 0, -1, -1, 2, -1, -1, -1, 9, -1, 1, 1, 5, 22, -1, 0, 5, 12, 1, 0, 13, -1, 26, 1, 18, 7, 1, 17, -1, 4, 7, -1, -1, -1, 1, 4, 1, 1, 0, 0, 0, 5, 3, -1, 0, -1, 11, 0, 5, 3, -1, 0, 1, -1, -1, 4, 0, 1, 92, 2, 13, 23, -1, 0, 0, 0, 7, 5, -1, 11, 45, 28, 0, 10, 3, 6, -1, 6, 0, 120, 0, 1, 10, 23, -1, 7, 12, 9, 0, -1, -1, -1, 50, -1, 0, -1, 14, 12, 16, -1, -1, -1, 3, 3, -1, -1, -1, -1, 2, 2, -1, 4, 1, 27, 5, 0, 18, 4, 0, 9, 4, 0, 1, -1, 0, -1, 4, 5, 0, -1, -1, 2, 1, 0, 11, 0, 0, 1, 0, 0, 0, 0, 2, 1, 72, 1, 1, 0, 9, 2, 1, -1, 1, -1, 0, 2, 0, 0, 0, -1, 1, -1, -1, 3, -1, -1, 0, 1, 1, 4, -1, 0, -1, -1, -1, 0, 41, 1, 5, 15, -1, 8, 1, 21, 0, 2, 0, 2, 24, 2, 10, 0, 6, 3, 49, 5, 10, 9, 0, 2, 12, 1, 55, 0, 0, 4, 0, 9, 1, 41, 66, -1, -1, 30, 24, 2, 0, 10, 12, 28, -1, 0, 0, -1, -1, 2, 6, 2, -1, 1, -1, -1, 3, 7, 1, 0, 0, -1, 1, -1, 1, -1, 0, 3, 3, -1, -1, 26, 2, 1, 2, 4, 11, -1, 0, 122, 0, -1, 30, 1, -1, 1, 19, 1, 12, 3, 0, 1, 1, 2, 10, -1, 2, 1, 0, 89, 7, 0, -1, 4, 0, 2, -1, 0, 0, -1, 0, 2, 28, 0, -1, 0, 14, 51, 3, 27, 0, -1, -1, 0, -1, 0, -1, -1, -1, -1, 29, 1, 0, -1, -1, 31, 3, -1, -1, 0, -1, 5, 15, 1, 2, 0, 0, 0, 16, 2, 0, 26, 10, 0, 3, 1, 0, 24, -1, 1, 0, 0, 0, 1, 10, 9, 92, 0, -1, 0, 0, 13, 25, 14, 4, 4, 3, 0, 4, 1, -1, 0, -1, 0, 6, 1, -1, 1, 1, 22, 15, -1, 0, 2, 0, -1, 1, 2, 3, 18, 0, -1, 0, 2, 1, -1, -1, 0, 8, 0, 0, 130, -1, 1, -1, 47, -1, 5, 76, 4, 2, 0, 3, 0, 2, 2, 5, 1, 4, 0, 1, 0, 0, 3, 3, 2, 6, -1, 1, -1, 0, 13, 3, 0, 22, 1, -1, 0, 0, 2, -1, 40, 63, 104, 11, 4, 0, 5, -1, 0, 13, -1, 48, 1, 9, 0, -1, 27, 0, 1, 0, 8, -1, 2, 6, -1, 1, -1, -1, 73, 22, -1, 5, 0, 0, -1, 16, 22, 2, 3, 4, -1, 0, 1, 45, -1, 16, 1, 2, 4, -1, -1, 0, -1, 7, 0, -1, 1, -1, 5, 1, 0, -1, 2, 0, -1, 2, 37, 2, 0, -1, 6, 7, 1, -1, 6, -1, 1, 1, -1, 0, 58, -1, 2, 3, 51, 10, -1, 2, 53, -1, -1, 17, 0, 4, 51, -1, 0, 0, 11, 0, 1, -1, 27, 0, 3, 12, -1, 0, 74, 2, -1, 4, -1, 12, 46, -1, 128, 0, 1, 0, 1, 0, 0, 3, 2, 0, 0, 10],
# 'precisions': [6, 0, 3, 0, 41, -1, 2, 2, 0, 1, -1, -1, 7, -1, 18, 29, 20, -1, 12, -1, 0, -1, 0, -1, -1, 0, -1, 1, 5, 18, 0, 0, 29, 18, 3, 0, -1, 3, 0, -1, -1, 43, -1, 1, 1, 15, 0, 21, 13, -1, 24, 46, 2, 0, 52, 16, 0, -1, 1, 0, 13, 0, -1, 2, 0, 1, 0, 0, 69, 1, 3, 1, 0, 1, 28, 1, 1, 34, 1, -1, 3, -1, 45, 0, 0, -1, -1, 52, 0, 1, 5, 1, 2, 3, -1, 1, 1, 0, 7, 5, 0, 0, -1, -1, 2, -1, -1, -1, 10, -1, 1, 0, 11, 29, -1, 0, 6, 12, 9, 0, 12, -1, 26, 2, 17, 7, 0, 17, -1, 8, 3, -1, -1, -1, 3, 6, 1, 1, 0, 0, 0, 5, 2, -1, 0, -1, 7, 2, 0, 1, -1, 0, 1, -1, -1, 17, 0, 3, 66, 3, 20, 9, -1, 1, 1, 0, 11, 8, -1, 17, 35, 30, 0, 11, 4, 10, -1, 2, 0, 99, 0, 1, 22, 31, -1, 12, 8, 6, 0, -1, -1, -1, 50, -1, 0, -1, 12, 9, 18, -1, -1, -1, 3, 4, -1, -1, -1, -1, 2, 1, -1, 1, 1, 32, 1, 0, 25, 1, 0, 2, 3, 0, 1, -1, 0, -1, 16, 13, 0, -1, -1, 2, 1, 0, 15, 0, 1, 2, 0, 0, 2, 0, 3, 0, 81, 0, 1, 0, 8, 2, 1, -1, 2, -1, 0, 2, 0, 0, 0, -1, 1, -1, -1, 3, -1, -1, 0, 2, 0, 4, -1, 0, -1, -1, -1, 0, 34, 0, 1, 26, -1, 3, 2, 8, 2, 2, 0, 2, 32, 5, 9, 0, 5, 2, 69, 7, 15, 7, 0, 2, 5, 1, 34, 1, 0, 3, 0, 20, 1, 46, 71, -1, -1, 27, 18, 2, 1, 16, 8, 5, -1, 0, 0, -1, -1, 3, 20, 5, -1, 0, -1, -1, 2, 8, 1, 0, 0, -1, 2, -1, 1, -1, 0, 2, 6, -1, -1, 11, 1, 2, 3, 3, 19, -1, 0, 114, 0, -1, 25, 1, -1, 3, 15, 1, 11, 1, 1, 2, 1, 0, 6, -1, 2, 1, 0, 93, 10, 0, -1, 3, 0, 8, -1, 0, 0, -1, 0, 2, 19, 0, -1, 0, 14, 97, 3, 38, 1, -1, -1, 0, -1, 0, -1, -1, -1, -1, 33, 1, 0, -1, -1, 36, 2, -1, -1, 0, -1, 0, 6, 2, 2, 0, 1, 2, 18, 1, 0, 16, 10, 0, 2, 1, 0, 13, -1, 2, 0, 0, 0, 1, 6, 4, 96, 0, -1, 3, 0, 9, 25, 11, 3, 3, 6, 2, 5, 1, -1, 0, -1, 0, 5, 0, -1, 1, 1, 34, 26, -1, 1, 5, 0, -1, 0, 9, 1, 30, 1, -1, 0, 2, 1, -1, -1, 0, 3, 0, 0, 125, -1, 1, -1, 26, -1, 8, 47, 7, 3, 0, 5, 0, 2, 4, 3, 2, 3, 0, 1, 1, 0, 1, 8, 5, 3, -1, 0, -1, 0, 8, 7, 0, 18, 0, -1, 0, 0, 6, -1, 42, 39, 104, 3, 8, 1, 5, -1, 1, 15, -1, 46, 1, 13, 0, -1, 12, 0, 3, 0, 14, -1, 2, 3, -1, 0, -1, -1, 63, 23, -1, 5, 0, 0, -1, 19, 15, 1, 2, 8, -1, 0, 1, 33, -1, 29, 2, 7, 7, -1, -1, 0, -1, 6, 0, -1, 1, -1, 5, 0, 0, -1, 2, 0, -1, 1, 53, 5, 0, -1, 7, 14, 3, -1, 4, -1, 0, 0, -1, 0, 63, -1, 1, 4, 27, 10, -1, 6, 48, -1, -1, 20, 0, 12, 84, -1, 0, 0, 17, 0, 1, -1, 32, 0, 1, 9, -1, 0, 16, 7, -1, 2, -1, 9, 18, -1, 128, 0, 1, 0, 0, 0, 0, 3, 2, 0, 0, 6],
# 'scores': [2, 12, 9, 0, 40, -1, 1, 0, 2, 0, -1, -1, 1, -1, 3, 35, 17, -1, 6, -1, 0, -1, 0, -1, -1, 0, -1, 4, 1, 21, 0, 6, 46, 3, 11, 0, -1, 21, 0, -1, -1, 94, -1, 1, 9, 25, 0, 50, 21, -1, 35, 57, 3, 0, 52, 17, 0, -1, 6, 1, 66, 0, -1, 8, 6, 2, 0, 0, 124, 0, 60, 1, 0, 1, 11, 8, 6, 35, 0, -1, 2, -1, 17, 4, 2, -1, -1, 48, 0, 0, 12, 23, 0, 1, -1, 1, 0, 0, 5, 2, 1, 0, -1, -1, 1, -1, -1, -1, 21, -1, 2, 1, 6, 34, -1, 0, 5, 15, 19, 0, 49, -1, 13, 5, 51, 12, 1, 19, -1, 13, 1, -1, -1, -1, 12, 10, 1, 7, 0, 0, 1, 8, 3, -1, 0, -1, 10, 3, 20, 6, -1, 0, 1, -1, -1, 15, 0, 18, 95, 3, 15, 39, -1, 0, 6, 0, 50, 2, -1, 0, 65, 5, 0, 45, 2, 10, -1, 1, 0, 134, 0, 0, 8, 36, -1, 57, 2, 10, 0, -1, -1, -1, 46, -1, 0, -1, 45, 10, 36, -1, -1, -1, 3, 3, -1, -1, -1, -1, 10, 1, -1, 1, 2, 27, 1, 0, 83, 0, 1, 16, 5, 0, 0, -1, 0, -1, 4, 11, 0, -1, -1, 2, 1, 0, 35, 0, 3, 5, 0, 0, 1, 7, 0, 1, 100, 2, 1, 0, 8, 3, 15, -1, 4, -1, 0, 3, 0, 0, 1, -1, 0, -1, -1, 62, -1, -1, 0, 2, 1, 8, -1, 2, -1, -1, -1, 0, 44, 0, 8, 60, -1, 30, 5, 3, 1, 5, 2, 3, 35, 11, 1, 0, 4, 2, 100, 7, 33, 249, 0, 3, 34, 38, 103, 3, 0, 21, 0, 19, 5, 13, 176, -1, -1, 48, 37, 2, 1, 13, 13, 124, -1, 0, 0, -1, -1, 16, 49, 8, -1, 2, -1, -1, 15, 14, 0, 0, 0, -1, 10, -1, 9, -1, 0, 23, 10, -1, -1, 137, 3, 6, 1, 0, 15, -1, 0, 190, 0, -1, 27, 15, -1, 0, 21, 0, 8, 4, 0, 3, 11, 8, 2, -1, 19, 0, 0, 94, 6, 0, -1, 1, 0, 14, -1, 0, 0, -1, 0, 2, 32, 14, -1, 0, 19, 50, 7, 41, 1, -1, -1, 0, -1, 0, -1, -1, -1, -1, 5, 6, 2, -1, -1, 33, 2, -1, -1, 0, -1, 0, 13, 3, 3, 3, 0, 8, 5, 0, 0, 21, 5, 0, 4, 3, 0, 1, -1, 4, 0, 0, 0, 1, 23, 21, 39, 0, -1, 10, 1, 3, 19, 15, 46, 3, 1, 2, 9, 2, -1, 0, -1, 0, 2, 10, -1, 3, 5, 46, 4, -1, 0, 5, 0, -1, 0, 4, 2, 52, 1, -1, 0, 5, 1, -1, -1, 6, 33, 0, 0, 282, -1, 1, -1, 28, -1, 2, 141, 4, 4, 0, 1, 0, 2, 1, 2, 1, 31, 4, 1, 1, 0, 5, 5, 23, 14, -1, 5, -1, 0, 5, 5, 0, 11, 6, -1, 0, 0, 15, -1, 13, 86, 97, 4, 4, 10, 3, -1, 2, 54, -1, 62, 3, 3, 0, -1, 2, 0, 6, 0, 33, -1, 2, 2, -1, 4, -1, -1, 29, 1, -1, 3, 0, 4, -1, 11, 16, 4, 2, 3, -1, 0, 1, 59, -1, 43, 54, 16, 34, -1, -1, 0, -1, 14, 0, -1, 0, -1, 9, 15, 0, -1, 0, 0, -1, 14, 64, 18, 0, -1, 4, 8, 4, -1, 7, -1, 1, 0, -1, 0, 28, -1, 3, 1, 46, 29, -1, 10, 31, -1, -1, 22, 0, 60, 33, -1, 0, 0, 11, 0, 0, -1, 10, 0, 0, 2, -1, 0, 118, 52, -1, 5, -1, 31, 106, -1, 121, 0, 40, 0, 0, 0, 0, 3, 17, 0, 0, 15],
# 'target_occs': [13, 6, 5, 0, 24, -1, 2, 5, 0, 0, -1, -1, 2, -1, 6, 21, 14, -1, 7, -1, 0, -1, 0, -1, -1, 0, -1, 1, 8, 28, 0, 1, 21, 7, 3, 0, -1, 2, 0, -1, -1, 78, -1, 1, 2, 15, 0, 43, 47, -1, 23, 56, 2, 0, 38, 12, 0, -1, 3, 0, 60, 0, -1, 5, 4, 0, 0, 0, 92, 0, 25, 1, 0, 1, 41, 2, 0, 26, 1, -1, 2, -1, 14, 2, 0, -1, -1, 56, 0, 0, 6, 14, 0, 3, -1, 1, 0, 0, 10, 2, 0, 0, -1, -1, 1, -1, -1, -1, 17, -1, 1, 0, 6, 23, -1, 0, 14, 12, 10, 0, 40, -1, 19, 0, 24, 5, 0, 25, -1, 6, 3, -1, -1, -1, 4, 4, 0, 1, 0, 0, 0, 9, 3, -1, 0, -1, 5, 0, 5, 1, -1, 0, 1, -1, -1, 8, 0, 5, 107, 1, 12, 28, -1, 0, 3, 0, 49, 3, -1, 18, 44, 21, 0, 24, 3, 8, -1, 3, 0, 86, 0, 0, 9, 23, -1, 12, 5, 6, 0, -1, -1, -1, 26, -1, 0, -1, 41, 7, 16, -1, -1, -1, 4, 3, -1, -1, -1, -1, 3, 1, -1, 2, 1, 31, 1, 0, 63, 1, 0, 18, 10, 0, 0, -1, 0, -1, 2, 8, 0, -1, -1, 2, 1, 0, 11, 0, 1, 1, 0, 0, 1, 2, 0, 1, 119, 0, 0, 0, 5, 2, 8, -1, 2, -1, 0, 7, 0, 0, 0, -1, 0, -1, -1, 14, -1, -1, 0, 1, 0, 7, -1, 1, -1, -1, -1, 0, 31, 0, 3, 15, -1, 18, 2, 8, 0, 3, 0, 2, 43, 2, 3, 0, 3, 2, 83, 8, 24, 78, 0, 2, 5, 4, 96, 2, 0, 9, 0, 15, 1, 30, 133, -1, -1, 26, 30, 2, 2, 13, 20, 40, -1, 0, 0, -1, -1, 10, 19, 13, -1, 1, -1, -1, 6, 10, 1, 0, 0, -1, 3, -1, 4, -1, 0, 10, 4, -1, -1, 66, 2, 1, 2, 2, 12, -1, 0, 226, 0, -1, 40, 5, -1, 1, 30, 1, 5, 3, 0, 2, 5, 5, 6, -1, 9, 0, 0, 68, 4, 0, -1, 2, 0, 5, -1, 0, 0, -1, 0, 2, 40, 0, -1, 0, 16, 55, 4, 41, 1, -1, -1, 0, -1, 0, -1, -1, -1, -1, 24, 1, 0, -1, -1, 32, 4, -1, -1, 0, -1, 0, 16, 1, 2, 0, 0, 3, 6, 0, 0, 32, 8, 0, 4, 2, 0, 11, -1, 2, 0, 0, 0, 1, 14, 3, 31, 0, -1, 2, 0, 7, 10, 14, 17, 3, 3, 0, 5, 1, -1, 0, -1, 0, 3, 6, -1, 2, 3, 45, 6, -1, 0, 5, 0, -1, 0, 1, 3, 35, 1, -1, 0, 5, 1, -1, -1, 1, 14, 0, 0, 175, -1, 1, -1, 32, -1, 5, 122, 4, 5, 0, 2, 0, 1, 1, 6, 2, 5, 0, 1, 0, 0, 1, 2, 5, 6, -1, 1, -1, 0, 8, 4, 0, 6, 0, -1, 0, 0, 12, -1, 26, 129, 73, 7, 8, 4, 4, -1, 1, 18, -1, 45, 1, 3, 0, -1, 6, 0, 3, 0, 16, -1, 3, 3, -1, 0, -1, -1, 57, 8, -1, 4, 0, 1, -1, 10, 23, 2, 1, 4, -1, 0, 1, 37, -1, 16, 27, 25, 12, -1, -1, 0, -1, 4, 0, -1, 0, -1, 6, 2, 0, -1, 2, 0, -1, 4, 46, 9, 0, -1, 5, 7, 3, -1, 7, -1, 0, 0, -1, 0, 24, -1, 2, 1, 53, 11, -1, 4, 30, -1, -1, 34, 0, 62, 66, -1, 0, 0, 12, 0, 2, -1, 21, 0, 1, 9, -1, 0, 92, 11, -1, 4, -1, 20, 124, -1, 55, 0, 6, 0, 0, 0, 0, 3, 4, 0, 0, 4],


# baselines:
'hits_bidi': [1, 87, 13, 24, -1, 28, 6, -1, -1, 1, -1, 206, 8, -1, 155, 115, 40, 147, 292, -1, -1, -1, 57, -1, -1, -1, 145, -1, -1, 96, 3, -1, -1, 210, 29, -1, -1, -1, -1, 159, -1, 5, 138, 53, 64, 0, 105, -1, 7, 46, -1, 154, 123, -1, 17, -1, -1, 73, 4, 74, 231, -1, -1, 36, -1, -1, 27, 48, 47, 69, -1, 161],
'hits_in': [1, 68, 10, 23, -1, 15, 4, -1, -1, -1, 259, -1, 3, -1, 139, 110, -1, 80, 225, -1, -1, -1, 47, -1, -1, -1, 74, -1, -1, 84, -1, -1, -1, 198, -1, -1, -1, -1, -1, 121, -1, 3, 113, 44, -1, 0, 90, -1, 5, -1, -1, 135, 95, -1, 6, -1, -1, -1, 2, 43, 210, -1, -1, 26, -1, -1, -1, -1, 32, 68, -1, 158],
'hits_out': [0, 23, 3, -1, 31, -1, 2, -1, -1, 0, 133, 27, -1, 172, -1, -1, 6, 80, 79, 195, -1, -1, 11, -1, -1, -1, 79, -1, 64, 15, 0, -1, -1, 15, 12, -1, -1, 103, 40, -1, -1, -1, 30, 15, 20, 0, 19, -1, 2, 4, -1, -1, 37, -1, 13, -1, -1, 19, 2, -1, 27, -1, -1, 10, 44, -1, 7, 4, 18, 2, 19, -1],
'indeg_bidi': [61, 25, 6, 169, 59, 54, 10, -1, -1, 0, 185, 24, 10, -1, 7, 103, 3, 105, 43, 22, -1, 133, 41, -1, -1, -1, 58, -1, 0, 17, 2, -1, -1, 19, 2, 50, -1, 32, 76, 22, -1, 13, 25, 1, 18, 2, 3, 11, 47, 1, -1, 10, 14, -1, 38, -1, -1, 31, 0, 18, 39, -1, -1, 137, 22, -1, 13, 11, 109, 8, 42, 6],
'indeg_in': [33, 11, 0, 125, -1, 12, 3, -1, -1, -1, 100, -1, 2, -1, 2, 89, -1, 18, 9, -1, -1, 87, 14, -1, -1, -1, 9, -1, 0, 5, -1, -1, -1, 12, -1, 35, -1, 14, 54, 7, -1, 1, 9, 0, -1, 1, 2, 4, 21, -1, -1, 7, 1, -1, 6, -1, -1, -1, 0, 1, 16, -1, -1, 29, -1, -1, -1, -1, 60, 7, -1, 6],
'indeg_out': [30, 15, 6, -1, 43, -1, 8, -1, -1, 0, 115, 15, -1, 263, -1, -1, 2, 91, 34, 17, -1, -1, 28, -1, -1, -1, 51, -1, 0, 13, 1, -1, -1, 7, 2, -1, -1, 20, 32, -1, -1, -1, 20, 1, 17, 1, 1, -1, 30, 0, -1, -1, 13, -1, 35, -1, -1, 26, 0, -1, 23, -1, -1, 118, 13, -1, 11, 10, 51, 1, 12, -1],
'outdeg_bidi': [16, 47, 85, 14, 86, 141, 15, -1, -1, 0, 151, 101, 9, -1, 11, 66, 13, 64, 119, 186, -1, -1, 58, -1, -1, -1, 73, -1, 143, 36, 5, -1, -1, 90, 7, 89, -1, 62, 119, 81, -1, 12, 44, 7, 31, 4, 4, 150, 49, 4, -1, 12, 44, -1, 54, -1, -1, 71, 6, 41, 251, -1, -1, 156, 69, -1, 51, 115, 275, 68, 150, 40],
'outdeg_in': [16, 33, 84, 14, -1, 90, 11, -1, -1, -1, 94, -1, 4, -1, 6, 60, -1, 31, 77, -1, -1, -1, 37, -1, -1, -1, 26, -1, 121, 21, -1, -1, -1, 76, -1, 82, -1, 43, 104, 48, -1, 5, 29, 7, -1, 4, 4, 94, 34, -1, -1, 11, 24, -1, 24, -1, -1, -1, 5, 19, 224, -1, -1, 107, -1, -1, -1, -1, 229, 68, -1, 39],
'outdeg_out': [0, 15, 1, -1, 31, -1, 4, -1, -1, 0, 77, 22, -1, 95, -1, -1, 2, 38, 47, 56, -1, -1, 22, -1, -1, -1, 48, -1, 26, 17, 1, -1, -1, 14, 5, -1, -1, 20, 21, -1, -1, -1, 18, 0, 17, 0, 0, -1, 18, 1, -1, -1, 24, -1, 33, -1, -1, 29, 2, -1, 28, -1, -1, 57, 20, -1, 22, 16, 52, 1, 20, -1],
'pagerank_bidi': [44, 30, 6, 99, 46, 51, 11, -1, -1, 0, 203, 17, 10, -1, 6, 66, 3, 135, 50, 24, -1, 143, 43, -1, -1, -1, 64, -1, 0, 21, 2, -1, -1, 6, 2, 35, -1, 35, 84, 22, -1, 12, 22, 1, 22, 2, 4, 29, 42, 0, -1, 9, 13, -1, 44, -1, -1, 26, 0, 18, 45, -1, -1, 166, 14, -1, 15, 8, 97, 8, 40, 3],
'pagerank_in': [19, 13, 0, 67, -1, 11, 2, -1, -1, -1, 107, -1, 2, -1, 0, 55, -1, 35, 9, -1, -1, 95, 10, -1, -1, -1, 11, -1, 0, 6, -1, -1, -1, 3, -1, 20, -1, 12, 60, 6, -1, 1, 8, 0, -1, 1, 3, 11, 18, -1, -1, 7, 1, -1, 8, -1, -1, -1, 0, 1, 20, -1, -1, 34, -1, -1, -1, -1, 47, 7, -1, 3],
'pagerank_out': [28, 19, 6, -1, 36, -1, 10, -1, -1, 0, 127, 13, -1, 231, -1, -1, 2, 109, 41, 20, -1, -1, 34, -1, -1, -1, 56, -1, 0, 16, 2, -1, -1, 4, 2, -1, -1, 27, 37, -1, -1, -1, 17, 1, 21, 1, 2, -1, 28, 0, -1, -1, 12, -1, 41, -1, -1, 23, 0, -1, 25, -1, -1, 144, 8, -1, 11, 7, 54, 1, 13, -1],

}

baselines = [  # to distinguish them in the plots
    'hits_bidi',
    'hits_in',
    'hits_out',
    'indeg_bidi',
    'indeg_in',
    'indeg_out',
    'outdeg_bidi',
    'outdeg_in',
    'outdeg_out',
    'pagerank_bidi',
    'pagerank_in',
    'pagerank_out',
]


# In[4]:

n = len(raw_ranks.values()[0])
# drop all -1s (no worries, they still count against us...)
ranks = {
    m: np.array([i for i in r if i >= 0])
    for m, r in raw_ranks.items()
}
rec_at_k = {
    m: [
        np.sum(r < i) / n  # if we wanted to see indices this would be <=, < shows "ranks": 1st rank is equal to idx 0
        for i in range(101)
    ]
    for m, r in ranks.items()
}


# In[19]:

# for m, rs in rec_at_k.items():
#     plt.hist(rs, 100, weights=range=(0, 100), label=m, histtype='step', cumulative=True)

# plt.legend(loc='lower right')
# # plt.ylim(0, 1.05)
# # plt.xlim(0, 100)
# plt.show()

for m, rs in sorted([(m, rs) for m, rs in rec_at_k.items() if m not in baselines]):
    plt.plot(rs, label=m)
    
colormap = plt.cm.gray
colors = [colormap(i) for i in np.linspace(.2, .8, len(baselines))]
for i, (m, rs) in enumerate(sorted([(m, rs) for m, rs in rec_at_k.items() if m in baselines])):
    plt.plot(rs, label=m, c=colors[i])

#plt.legend(loc='lower right')
plt.legend(loc='upper center', ncol=4)
plt.ylim(0, 1)
plt.xlim(0, 100)
plt.xlabel('k')
plt.ylabel('recall@k')
plt.show()


# In[6]:

def recall_at(k):
    print 'recall@%s' % k
    for m, rs in sorted(rec_at_k.items()):
        print '%s:\t%.3f' % (m, rs[k])
recall_at(10)


# In[7]:

recall_at(-1)  # last possible rank


# In[ ]:





==> pics/recall_at_k_tex.py <==

# coding: utf-8

# In[2]:

from __future__ import division
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import plottools as ptt


# In[8]:

#%matplotlib inline


# In[1]:

# Result list lenghts: [100, 17, 14, 320, 87, 52, 36, 31, 28, 47, 169, 36, 13, 498, 40, 97, 15, 95, 153, 221, 131, 107, 40, 53, 28, 37, 63, 116, 113, 49, 43, 70, 52, 21, 25, 66, 23, 141, 47, 41, 163, 35, 87, 25, 68, 5, 123, 181, 119, 12, 87, 62, 40, 623, 84, 14, 7, 44, 26, 39, 82, 34, 32, 286, 71, 20, 55, 28, 78, 13, 108, 101]
# Recall of test set: 0.75000
# Indices for method f_measures: [0, 2, 0, 117, 60, -1, 0, -1, -1, 1, 1, 5, 6, 15, 16, 7, 1, 4, 0, 47, -1, -1, 1, -1, 19, -1, 1, -1, 0, 0, 0, -1, -1, 10, 4, -1, 6, 2, 8, 26, -1, 7, 1, 0, 6, 0, 0, 132, 1, 0, 17, 3, 0, -1, 0, -1, -1, 4, 0, 3, 0, -1, -1, 4, 9, -1, 53, 8, 15, 0, 16, 5]
#   Avg. index f_measures: 11.907, Median index: 3.500
# Indices for method gp_precisions: [0, 4, 0, 22, 66, -1, 0, -1, -1, 0, 1, 0, 5, 10, 10, 19, 2, 4, 4, 54, -1, -1, 4, -1, 8, -1, 3, -1, 0, 0, 0, -1, -1, 6, 4, -1, 2, 0, 14, 29, -1, 5, 1, 0, 10, 1, 0, 140, 0, 0, 9, 1, 0, -1, 0, -1, -1, 2, 0, 0, 0, -1, -1, 10, 7, -1, 52, 10, 14, 3, 18, 1]
#   Avg. index gp_precisions: 10.278, Median index: 3.000
# Indices for method precisions: [0, 2, 0, 11, 72, -1, 0, -1, -1, 2, 2, 3, 2, 22, 8, 21, 1, 2, 4, 50, -1, -1, 2, -1, 9, -1, 1, -1, 0, 0, 0, -1, -1, 4, 6, -1, 3, 0, 28, 28, -1, 1, 1, 0, 13, 0, 0, 96, 0, 0, 11, 1, 0, -1, 1, -1, -1, 3, 0, 0, 0, -1, -1, 17, 12, -1, 47, 12, 17, 0, 12, 2]
#   Avg. index precisions: 9.796, Median index: 2.000
# Indices for method scores: [0, 1, 0, 109, 76, -1, 0, -1, -1, 0, 3, 5, 8, 18, 24, 33, 2, 4, 1, 35, -1, -1, 4, -1, 11, -1, 1, -1, 0, 1, 0, -1, -1, 6, 13, -1, 0, 3, 10, 29, -1, 21, 0, 0, 6, 1, 0, 130, 3, 2, 5, 2, 0, -1, 0, -1, -1, 2, 0, 9, 0, -1, -1, 5, 5, -1, 50, 8, 24, 2, 23, 16]
#   Avg. index scores: 13.167, Median index: 3.500
# Indices for method target_occs: [0, 2, 0, 97, 58, -1, 0, -1, -1, 2, 1, 6, 5, 12, 13, 7, 1, 4, 0, 45, -1, -1, 1, -1, 19, -1, 0, -1, 0, 0, 0, -1, -1, 8, 5, -1, 11, 2, 13, 28, -1, 2, 1, 0, 6, 0, 0, 143, 0, 0, 25, 2, 0, -1, 0, -1, -1, 2, 0, 0, 0, -1, -1, 5, 8, -1, 43, 10, 18, 0, 19, 2]
#   Avg. index target_occs: 11.593, Median index: 2.000
raw_ranks = {
# 'f_measures': [0, 2, 0, 117, 60, -1, 0, -1, -1, 1, 1, 5, 6, 15, 16, 7, 1, 4, 0, 47, -1, -1, 1, -1, 19, -1, 1, -1, 0, 0, 0, -1, -1, 10, 4, -1, 6, 2, 8, 26, -1, 7, 1, 0, 6, 0, 0, 132, 1, 0, 17, 3, 0, -1, 0, -1, -1, 4, 0, 3, 0, -1, -1, 4, 9, -1, 53, 8, 15, 0, 16, 5],
# 'gp_precisions': [0, 4, 0, 22, 66, -1, 0, -1, -1, 0, 1, 0, 5, 10, 10, 19, 2, 4, 4, 54, -1, -1, 4, -1, 8, -1, 3, -1, 0, 0, 0, -1, -1, 6, 4, -1, 2, 0, 14, 29, -1, 5, 1, 0, 10, 1, 0, 140, 0, 0, 9, 1, 0, -1, 0, -1, -1, 2, 0, 0, 0, -1, -1, 10, 7, -1, 52, 10, 14, 3, 18, 1],
# 'precisions': [0, 2, 0, 11, 72, -1, 0, -1, -1, 2, 2, 3, 2, 22, 8, 21, 1, 2, 4, 50, -1, -1, 2, -1, 9, -1, 1, -1, 0, 0, 0, -1, -1, 4, 6, -1, 3, 0, 28, 28, -1, 1, 1, 0, 13, 0, 0, 96, 0, 0, 11, 1, 0, -1, 1, -1, -1, 3, 0, 0, 0, -1, -1, 17, 12, -1, 47, 12, 17, 0, 12, 2],
# 'scores': [0, 1, 0, 109, 76, -1, 0, -1, -1, 0, 3, 5, 8, 18, 24, 33, 2, 4, 1, 35, -1, -1, 4, -1, 11, -1, 1, -1, 0, 1, 0, -1, -1, 6, 13, -1, 0, 3, 10, 29, -1, 21, 0, 0, 6, 1, 0, 130, 3, 2, 5, 2, 0, -1, 0, -1, -1, 2, 0, 9, 0, -1, -1, 5, 5, -1, 50, 8, 24, 2, 23, 16],
# 'target_occs': [0, 2, 0, 97, 58, -1, 0, -1, -1, 2, 1, 6, 5, 12, 13, 7, 1, 4, 0, 45, -1, -1, 1, -1, 19, -1, 0, -1, 0, 0, 0, -1, -1, 8, 5, -1, 11, 2, 13, 28, -1, 2, 1, 0, 6, 0, 0, 143, 0, 0, 25, 2, 0, -1, 0, -1, -1, 2, 0, 0, 0, -1, -1, 5, 8, -1, 43, 10, 18, 0, 19, 2],

# test set 2016-04-21
'f_measures': [0, 0, 0, 33, 4, -1, 0, -1, -1, 3, 4, 20, 0, 9, 1, 1, 2, 7, 0, 75, -1, 60, 2, -1, 26, 18, 2, -1, 0, 0, 2, -1, -1, 0, 6, 10, -1, 0, 2, 0, -1, 0, 1, 0, 4, 0, 0, 152, 12, 0, 30, 2, 0, -1, 0, -1, -1, 3, 0, 0, 0, 11, -1, 2, 8, -1, 43, 2, 6, 0, 83, 2],
'gp_precisions': [2, 1, 0, 24, 4, -1, 0, -1, -1, 2, 5, 26, 0, 13, 1, 0, 3, 5, 0, 62, -1, 72, 5, -1, 5, 26, 10, -1, 0, 0, 0, -1, -1, 2, 3, 3, -1, 0, 2, 3, -1, 1, 1, 0, 7, 0, 0, 94, 8, 0, 7, 2, 0, -1, 0, -1, -1, 2, 0, 0, 0, 3, -1, 4, 8, -1, 46, 2, 19, 3, 95, 1],
'precisions': [2, 0, 0, 44, 10, -1, 0, -1, -1, 2, 4, 26, 0, 19, 2, 1, 1, 3, 0, 91, -1, 89, 4, -1, 7, 23, 3, -1, 0, 0, 1, -1, -1, 1, 6, 6, -1, 1, 2, 2, -1, 0, 1, 0, 8, 0, 0, 97, 3, 1, 9, 1, 0, -1, 0, -1, -1, 5, 0, 0, 0, 4, -1, 9, 12, -1, 40, 2, 15, 0, 74, 0],
'scores': [0, 0, 0, 77, 6, -1, 0, -1, -1, 8, 7, 9, 2, 17, 7, 2, 1, 23, 0, 83, -1, 65, 6, -1, 18, 26, 0, -1, 0, 0, 2, -1, -1, 2, 6, 25, -1, 0, 3, 7, -1, 8, 0, 0, 5, 0, 0, 160, 35, 2, 58, 13, 0, -1, 0, -1, -1, 9, 0, 2, 0, 19, -1, 6, 11, -1, 52, 1, 15, 1, 101, 2],
'target_occs': [0, 1, 0, 36, 2, -1, 0, -1, -1, 2, 5, 15, 0, 8, 2, 2, 1, 11, 0, 75, -1, 79, 3, -1, 26, 24, 2, -1, 0, 0, 1, -1, -1, 0, 3, 13, -1, 0, 2, 5, -1, 2, 0, 0, 2, 0, 0, 193, 9, 0, 18, 3, 0, -1, 0, -1, -1, 3, 0, 0, 0, 6, -1, 3, 6, -1, 37, 2, 11, 0, 71, 2],   

# train set 2016-04-21
# 'f_measures': [7, 11, 4, 0, 38, -1, 1, 2, 1, 0, -1, -1, 2, -1, 5, 8, 14, -1, 4, -1, 0, -1, 0, -1, -1, 0, -1, 2, 2, 16, 0, 0, 18, 8, 2, 0, -1, 1, 0, -1, -1, 53, -1, 1, 10, 8, 0, 48, 70, -1, 22, 35, 2, 0, 35, 12, 0, -1, 6, 0, 73, 0, -1, 8, 5, 2, 0, 0, 64, 0, 56, 1, 0, 2, 20, 7, 3, 21, 0, -1, 2, -1, 22, 3, 0, -1, -1, 37, 0, 2, 11, 24, 0, 3, -1, 1, 0, 0, 7, 2, 0, 0, -1, -1, 1, -1, -1, -1, 28, -1, 2, 0, 8, 16, -1, 0, 6, 11, 50, 0, 44, -1, 23, 0, 9, 8, 1, 14, -1, 5, 2, -1, -1, -1, 8, 3, 1, 1, 0, 0, 0, 6, 3, -1, 0, -1, 4, 1, 1, 1, -1, 0, 1, -1, -1, 7, 0, 5, 79, 1, 12, 28, -1, 1, 0, 0, 28, 1, -1, 5, 30, 16, 0, 32, 3, 14, -1, 1, 0, 104, 0, 0, 10, 12, -1, 10, 5, 3, 0, -1, -1, -1, 50, -1, 0, -1, 41, 10, 11, -1, -1, -1, 3, 3, -1, -1, -1, -1, 4, 1, -1, 1, 0, 22, 1, 0, 42, 1, 0, 5, 7, 0, 0, -1, 0, -1, 2, 10, 0, -1, -1, 2, 1, 0, 5, 0, 3, 3, 0, 0, 1, 3, 1, 0, 62, 0, 0, 0, 5, 2, 9, -1, 1, -1, 0, 3, 0, 0, 0, -1, 0, -1, -1, 66, -1, -1, 0, 1, 0, 5, -1, 2, -1, -1, -1, 0, 35, 0, 3, 13, -1, 11, 15, 7, 0, 3, 0, 2, 30, 6, 4, 0, 3, 2, 53, 11, 27, 86, 0, 2, 5, 3, 100, 2, 0, 10, 0, 25, 1, 21, 207, -1, -1, 23, 22, 1, 3, 7, 19, 19, -1, 0, 0, -1, -1, 14, 31, 21, -1, 2, -1, -1, 2, 10, 1, 0, 0, -1, 7, -1, 5, -1, 0, 9, 3, -1, -1, 86, 2, 2, 1, 2, 9, -1, 0, 178, 0, -1, 27, 8, -1, 2, 31, 1, 4, 4, 0, 3, 5, 5, 4, -1, 14, 0, 0, 86, 8, 0, -1, 1, 0, 9, -1, 0, 0, -1, 0, 2, 16, 0, -1, 0, 14, 62, 5, 36, 1, -1, -1, 0, -1, 0, -1, -1, -1, -1, 12, 1, 0, -1, -1, 24, 2, -1, -1, 0, -1, 0, 10, 1, 3, 1, 0, 6, 3, 0, 0, 27, 9, 0, 1, 2, 0, 4, -1, 3, 0, 0, 0, 1, 7, 9, 40, 0, -1, 4, 0, 4, 25, 11, 16, 7, 2, 1, 1, 1, -1, 0, -1, 0, 3, 5, -1, 2, 7, 34, 7, -1, 0, 7, 0, -1, 1, 1, 3, 16, 1, -1, 0, 6, 2, -1, -1, 4, 11, 0, 0, 137, -1, 1, -1, 34, -1, 3, 81, 5, 4, 0, 2, 0, 2, 1, 6, 1, 13, 0, 1, 0, 0, 1, 2, 15, 4, -1, 1, -1, 0, 12, 4, 0, 15, 2, -1, 0, 0, 21, -1, 28, 74, 101, 6, 8, 13, 5, -1, 1, 13, -1, 41, 0, 3, 0, -1, 10, 0, 4, 0, 19, -1, 0, 5, -1, 0, -1, -1, 47, 5, -1, 4, 0, 1, -1, 13, 13, 2, 0, 6, -1, 0, 0, 47, -1, 12, 39, 37, 18, -1, -1, 0, -1, 4, 0, -1, 0, -1, 9, 4, 0, -1, 2, 0, -1, 5, 32, 10, 0, -1, 6, 6, 1, -1, 5, -1, 0, 0, -1, 0, 28, -1, 2, 0, 43, 9, -1, 4, 29, -1, -1, 28, 0, 52, 45, -1, 0, 0, 5, 0, 1, -1, 15, 0, 1, 2, -1, 0, 39, 15, -1, 4, -1, 31, 120, -1, 128, 0, 26, 0, 0, 0, 0, 2, 6, 0, 0, 6],
# 'gp_precisions': [11, 0, 1, 0, 17, -1, 2, 4, 0, 3, -1, -1, 3, -1, 13, 14, 20, -1, 8, -1, 0, -1, 0, -1, -1, 0, -1, 1, 8, 15, 0, 0, 23, 16, 3, 0, -1, 3, 0, -1, -1, 57, -1, 1, 0, 9, 3, 30, 11, -1, 30, 40, 2, 0, 49, 9, 0, -1, 2, 0, 27, 1, -1, 2, 0, 0, 0, 0, 106, 1, 5, 1, 0, 1, 23, 0, 0, 38, 2, -1, 3, -1, 38, 0, 0, -1, -1, 44, 2, 0, 15, 1, 1, 8, -1, 1, 1, 0, 10, 6, 1, 0, -1, -1, 2, -1, -1, -1, 9, -1, 1, 1, 5, 22, -1, 0, 5, 12, 1, 0, 13, -1, 26, 1, 18, 7, 1, 17, -1, 4, 7, -1, -1, -1, 1, 4, 1, 1, 0, 0, 0, 5, 3, -1, 0, -1, 11, 0, 5, 3, -1, 0, 1, -1, -1, 4, 0, 1, 92, 2, 13, 23, -1, 0, 0, 0, 7, 5, -1, 11, 45, 28, 0, 10, 3, 6, -1, 6, 0, 120, 0, 1, 10, 23, -1, 7, 12, 9, 0, -1, -1, -1, 50, -1, 0, -1, 14, 12, 16, -1, -1, -1, 3, 3, -1, -1, -1, -1, 2, 2, -1, 4, 1, 27, 5, 0, 18, 4, 0, 9, 4, 0, 1, -1, 0, -1, 4, 5, 0, -1, -1, 2, 1, 0, 11, 0, 0, 1, 0, 0, 0, 0, 2, 1, 72, 1, 1, 0, 9, 2, 1, -1, 1, -1, 0, 2, 0, 0, 0, -1, 1, -1, -1, 3, -1, -1, 0, 1, 1, 4, -1, 0, -1, -1, -1, 0, 41, 1, 5, 15, -1, 8, 1, 21, 0, 2, 0, 2, 24, 2, 10, 0, 6, 3, 49, 5, 10, 9, 0, 2, 12, 1, 55, 0, 0, 4, 0, 9, 1, 41, 66, -1, -1, 30, 24, 2, 0, 10, 12, 28, -1, 0, 0, -1, -1, 2, 6, 2, -1, 1, -1, -1, 3, 7, 1, 0, 0, -1, 1, -1, 1, -1, 0, 3, 3, -1, -1, 26, 2, 1, 2, 4, 11, -1, 0, 122, 0, -1, 30, 1, -1, 1, 19, 1, 12, 3, 0, 1, 1, 2, 10, -1, 2, 1, 0, 89, 7, 0, -1, 4, 0, 2, -1, 0, 0, -1, 0, 2, 28, 0, -1, 0, 14, 51, 3, 27, 0, -1, -1, 0, -1, 0, -1, -1, -1, -1, 29, 1, 0, -1, -1, 31, 3, -1, -1, 0, -1, 5, 15, 1, 2, 0, 0, 0, 16, 2, 0, 26, 10, 0, 3, 1, 0, 24, -1, 1, 0, 0, 0, 1, 10, 9, 92, 0, -1, 0, 0, 13, 25, 14, 4, 4, 3, 0, 4, 1, -1, 0, -1, 0, 6, 1, -1, 1, 1, 22, 15, -1, 0, 2, 0, -1, 1, 2, 3, 18, 0, -1, 0, 2, 1, -1, -1, 0, 8, 0, 0, 130, -1, 1, -1, 47, -1, 5, 76, 4, 2, 0, 3, 0, 2, 2, 5, 1, 4, 0, 1, 0, 0, 3, 3, 2, 6, -1, 1, -1, 0, 13, 3, 0, 22, 1, -1, 0, 0, 2, -1, 40, 63, 104, 11, 4, 0, 5, -1, 0, 13, -1, 48, 1, 9, 0, -1, 27, 0, 1, 0, 8, -1, 2, 6, -1, 1, -1, -1, 73, 22, -1, 5, 0, 0, -1, 16, 22, 2, 3, 4, -1, 0, 1, 45, -1, 16, 1, 2, 4, -1, -1, 0, -1, 7, 0, -1, 1, -1, 5, 1, 0, -1, 2, 0, -1, 2, 37, 2, 0, -1, 6, 7, 1, -1, 6, -1, 1, 1, -1, 0, 58, -1, 2, 3, 51, 10, -1, 2, 53, -1, -1, 17, 0, 4, 51, -1, 0, 0, 11, 0, 1, -1, 27, 0, 3, 12, -1, 0, 74, 2, -1, 4, -1, 12, 46, -1, 128, 0, 1, 0, 1, 0, 0, 3, 2, 0, 0, 10],
# 'precisions': [6, 0, 3, 0, 41, -1, 2, 2, 0, 1, -1, -1, 7, -1, 18, 29, 20, -1, 12, -1, 0, -1, 0, -1, -1, 0, -1, 1, 5, 18, 0, 0, 29, 18, 3, 0, -1, 3, 0, -1, -1, 43, -1, 1, 1, 15, 0, 21, 13, -1, 24, 46, 2, 0, 52, 16, 0, -1, 1, 0, 13, 0, -1, 2, 0, 1, 0, 0, 69, 1, 3, 1, 0, 1, 28, 1, 1, 34, 1, -1, 3, -1, 45, 0, 0, -1, -1, 52, 0, 1, 5, 1, 2, 3, -1, 1, 1, 0, 7, 5, 0, 0, -1, -1, 2, -1, -1, -1, 10, -1, 1, 0, 11, 29, -1, 0, 6, 12, 9, 0, 12, -1, 26, 2, 17, 7, 0, 17, -1, 8, 3, -1, -1, -1, 3, 6, 1, 1, 0, 0, 0, 5, 2, -1, 0, -1, 7, 2, 0, 1, -1, 0, 1, -1, -1, 17, 0, 3, 66, 3, 20, 9, -1, 1, 1, 0, 11, 8, -1, 17, 35, 30, 0, 11, 4, 10, -1, 2, 0, 99, 0, 1, 22, 31, -1, 12, 8, 6, 0, -1, -1, -1, 50, -1, 0, -1, 12, 9, 18, -1, -1, -1, 3, 4, -1, -1, -1, -1, 2, 1, -1, 1, 1, 32, 1, 0, 25, 1, 0, 2, 3, 0, 1, -1, 0, -1, 16, 13, 0, -1, -1, 2, 1, 0, 15, 0, 1, 2, 0, 0, 2, 0, 3, 0, 81, 0, 1, 0, 8, 2, 1, -1, 2, -1, 0, 2, 0, 0, 0, -1, 1, -1, -1, 3, -1, -1, 0, 2, 0, 4, -1, 0, -1, -1, -1, 0, 34, 0, 1, 26, -1, 3, 2, 8, 2, 2, 0, 2, 32, 5, 9, 0, 5, 2, 69, 7, 15, 7, 0, 2, 5, 1, 34, 1, 0, 3, 0, 20, 1, 46, 71, -1, -1, 27, 18, 2, 1, 16, 8, 5, -1, 0, 0, -1, -1, 3, 20, 5, -1, 0, -1, -1, 2, 8, 1, 0, 0, -1, 2, -1, 1, -1, 0, 2, 6, -1, -1, 11, 1, 2, 3, 3, 19, -1, 0, 114, 0, -1, 25, 1, -1, 3, 15, 1, 11, 1, 1, 2, 1, 0, 6, -1, 2, 1, 0, 93, 10, 0, -1, 3, 0, 8, -1, 0, 0, -1, 0, 2, 19, 0, -1, 0, 14, 97, 3, 38, 1, -1, -1, 0, -1, 0, -1, -1, -1, -1, 33, 1, 0, -1, -1, 36, 2, -1, -1, 0, -1, 0, 6, 2, 2, 0, 1, 2, 18, 1, 0, 16, 10, 0, 2, 1, 0, 13, -1, 2, 0, 0, 0, 1, 6, 4, 96, 0, -1, 3, 0, 9, 25, 11, 3, 3, 6, 2, 5, 1, -1, 0, -1, 0, 5, 0, -1, 1, 1, 34, 26, -1, 1, 5, 0, -1, 0, 9, 1, 30, 1, -1, 0, 2, 1, -1, -1, 0, 3, 0, 0, 125, -1, 1, -1, 26, -1, 8, 47, 7, 3, 0, 5, 0, 2, 4, 3, 2, 3, 0, 1, 1, 0, 1, 8, 5, 3, -1, 0, -1, 0, 8, 7, 0, 18, 0, -1, 0, 0, 6, -1, 42, 39, 104, 3, 8, 1, 5, -1, 1, 15, -1, 46, 1, 13, 0, -1, 12, 0, 3, 0, 14, -1, 2, 3, -1, 0, -1, -1, 63, 23, -1, 5, 0, 0, -1, 19, 15, 1, 2, 8, -1, 0, 1, 33, -1, 29, 2, 7, 7, -1, -1, 0, -1, 6, 0, -1, 1, -1, 5, 0, 0, -1, 2, 0, -1, 1, 53, 5, 0, -1, 7, 14, 3, -1, 4, -1, 0, 0, -1, 0, 63, -1, 1, 4, 27, 10, -1, 6, 48, -1, -1, 20, 0, 12, 84, -1, 0, 0, 17, 0, 1, -1, 32, 0, 1, 9, -1, 0, 16, 7, -1, 2, -1, 9, 18, -1, 128, 0, 1, 0, 0, 0, 0, 3, 2, 0, 0, 6],
# 'scores': [2, 12, 9, 0, 40, -1, 1, 0, 2, 0, -1, -1, 1, -1, 3, 35, 17, -1, 6, -1, 0, -1, 0, -1, -1, 0, -1, 4, 1, 21, 0, 6, 46, 3, 11, 0, -1, 21, 0, -1, -1, 94, -1, 1, 9, 25, 0, 50, 21, -1, 35, 57, 3, 0, 52, 17, 0, -1, 6, 1, 66, 0, -1, 8, 6, 2, 0, 0, 124, 0, 60, 1, 0, 1, 11, 8, 6, 35, 0, -1, 2, -1, 17, 4, 2, -1, -1, 48, 0, 0, 12, 23, 0, 1, -1, 1, 0, 0, 5, 2, 1, 0, -1, -1, 1, -1, -1, -1, 21, -1, 2, 1, 6, 34, -1, 0, 5, 15, 19, 0, 49, -1, 13, 5, 51, 12, 1, 19, -1, 13, 1, -1, -1, -1, 12, 10, 1, 7, 0, 0, 1, 8, 3, -1, 0, -1, 10, 3, 20, 6, -1, 0, 1, -1, -1, 15, 0, 18, 95, 3, 15, 39, -1, 0, 6, 0, 50, 2, -1, 0, 65, 5, 0, 45, 2, 10, -1, 1, 0, 134, 0, 0, 8, 36, -1, 57, 2, 10, 0, -1, -1, -1, 46, -1, 0, -1, 45, 10, 36, -1, -1, -1, 3, 3, -1, -1, -1, -1, 10, 1, -1, 1, 2, 27, 1, 0, 83, 0, 1, 16, 5, 0, 0, -1, 0, -1, 4, 11, 0, -1, -1, 2, 1, 0, 35, 0, 3, 5, 0, 0, 1, 7, 0, 1, 100, 2, 1, 0, 8, 3, 15, -1, 4, -1, 0, 3, 0, 0, 1, -1, 0, -1, -1, 62, -1, -1, 0, 2, 1, 8, -1, 2, -1, -1, -1, 0, 44, 0, 8, 60, -1, 30, 5, 3, 1, 5, 2, 3, 35, 11, 1, 0, 4, 2, 100, 7, 33, 249, 0, 3, 34, 38, 103, 3, 0, 21, 0, 19, 5, 13, 176, -1, -1, 48, 37, 2, 1, 13, 13, 124, -1, 0, 0, -1, -1, 16, 49, 8, -1, 2, -1, -1, 15, 14, 0, 0, 0, -1, 10, -1, 9, -1, 0, 23, 10, -1, -1, 137, 3, 6, 1, 0, 15, -1, 0, 190, 0, -1, 27, 15, -1, 0, 21, 0, 8, 4, 0, 3, 11, 8, 2, -1, 19, 0, 0, 94, 6, 0, -1, 1, 0, 14, -1, 0, 0, -1, 0, 2, 32, 14, -1, 0, 19, 50, 7, 41, 1, -1, -1, 0, -1, 0, -1, -1, -1, -1, 5, 6, 2, -1, -1, 33, 2, -1, -1, 0, -1, 0, 13, 3, 3, 3, 0, 8, 5, 0, 0, 21, 5, 0, 4, 3, 0, 1, -1, 4, 0, 0, 0, 1, 23, 21, 39, 0, -1, 10, 1, 3, 19, 15, 46, 3, 1, 2, 9, 2, -1, 0, -1, 0, 2, 10, -1, 3, 5, 46, 4, -1, 0, 5, 0, -1, 0, 4, 2, 52, 1, -1, 0, 5, 1, -1, -1, 6, 33, 0, 0, 282, -1, 1, -1, 28, -1, 2, 141, 4, 4, 0, 1, 0, 2, 1, 2, 1, 31, 4, 1, 1, 0, 5, 5, 23, 14, -1, 5, -1, 0, 5, 5, 0, 11, 6, -1, 0, 0, 15, -1, 13, 86, 97, 4, 4, 10, 3, -1, 2, 54, -1, 62, 3, 3, 0, -1, 2, 0, 6, 0, 33, -1, 2, 2, -1, 4, -1, -1, 29, 1, -1, 3, 0, 4, -1, 11, 16, 4, 2, 3, -1, 0, 1, 59, -1, 43, 54, 16, 34, -1, -1, 0, -1, 14, 0, -1, 0, -1, 9, 15, 0, -1, 0, 0, -1, 14, 64, 18, 0, -1, 4, 8, 4, -1, 7, -1, 1, 0, -1, 0, 28, -1, 3, 1, 46, 29, -1, 10, 31, -1, -1, 22, 0, 60, 33, -1, 0, 0, 11, 0, 0, -1, 10, 0, 0, 2, -1, 0, 118, 52, -1, 5, -1, 31, 106, -1, 121, 0, 40, 0, 0, 0, 0, 3, 17, 0, 0, 15],
# 'target_occs': [13, 6, 5, 0, 24, -1, 2, 5, 0, 0, -1, -1, 2, -1, 6, 21, 14, -1, 7, -1, 0, -1, 0, -1, -1, 0, -1, 1, 8, 28, 0, 1, 21, 7, 3, 0, -1, 2, 0, -1, -1, 78, -1, 1, 2, 15, 0, 43, 47, -1, 23, 56, 2, 0, 38, 12, 0, -1, 3, 0, 60, 0, -1, 5, 4, 0, 0, 0, 92, 0, 25, 1, 0, 1, 41, 2, 0, 26, 1, -1, 2, -1, 14, 2, 0, -1, -1, 56, 0, 0, 6, 14, 0, 3, -1, 1, 0, 0, 10, 2, 0, 0, -1, -1, 1, -1, -1, -1, 17, -1, 1, 0, 6, 23, -1, 0, 14, 12, 10, 0, 40, -1, 19, 0, 24, 5, 0, 25, -1, 6, 3, -1, -1, -1, 4, 4, 0, 1, 0, 0, 0, 9, 3, -1, 0, -1, 5, 0, 5, 1, -1, 0, 1, -1, -1, 8, 0, 5, 107, 1, 12, 28, -1, 0, 3, 0, 49, 3, -1, 18, 44, 21, 0, 24, 3, 8, -1, 3, 0, 86, 0, 0, 9, 23, -1, 12, 5, 6, 0, -1, -1, -1, 26, -1, 0, -1, 41, 7, 16, -1, -1, -1, 4, 3, -1, -1, -1, -1, 3, 1, -1, 2, 1, 31, 1, 0, 63, 1, 0, 18, 10, 0, 0, -1, 0, -1, 2, 8, 0, -1, -1, 2, 1, 0, 11, 0, 1, 1, 0, 0, 1, 2, 0, 1, 119, 0, 0, 0, 5, 2, 8, -1, 2, -1, 0, 7, 0, 0, 0, -1, 0, -1, -1, 14, -1, -1, 0, 1, 0, 7, -1, 1, -1, -1, -1, 0, 31, 0, 3, 15, -1, 18, 2, 8, 0, 3, 0, 2, 43, 2, 3, 0, 3, 2, 83, 8, 24, 78, 0, 2, 5, 4, 96, 2, 0, 9, 0, 15, 1, 30, 133, -1, -1, 26, 30, 2, 2, 13, 20, 40, -1, 0, 0, -1, -1, 10, 19, 13, -1, 1, -1, -1, 6, 10, 1, 0, 0, -1, 3, -1, 4, -1, 0, 10, 4, -1, -1, 66, 2, 1, 2, 2, 12, -1, 0, 226, 0, -1, 40, 5, -1, 1, 30, 1, 5, 3, 0, 2, 5, 5, 6, -1, 9, 0, 0, 68, 4, 0, -1, 2, 0, 5, -1, 0, 0, -1, 0, 2, 40, 0, -1, 0, 16, 55, 4, 41, 1, -1, -1, 0, -1, 0, -1, -1, -1, -1, 24, 1, 0, -1, -1, 32, 4, -1, -1, 0, -1, 0, 16, 1, 2, 0, 0, 3, 6, 0, 0, 32, 8, 0, 4, 2, 0, 11, -1, 2, 0, 0, 0, 1, 14, 3, 31, 0, -1, 2, 0, 7, 10, 14, 17, 3, 3, 0, 5, 1, -1, 0, -1, 0, 3, 6, -1, 2, 3, 45, 6, -1, 0, 5, 0, -1, 0, 1, 3, 35, 1, -1, 0, 5, 1, -1, -1, 1, 14, 0, 0, 175, -1, 1, -1, 32, -1, 5, 122, 4, 5, 0, 2, 0, 1, 1, 6, 2, 5, 0, 1, 0, 0, 1, 2, 5, 6, -1, 1, -1, 0, 8, 4, 0, 6, 0, -1, 0, 0, 12, -1, 26, 129, 73, 7, 8, 4, 4, -1, 1, 18, -1, 45, 1, 3, 0, -1, 6, 0, 3, 0, 16, -1, 3, 3, -1, 0, -1, -1, 57, 8, -1, 4, 0, 1, -1, 10, 23, 2, 1, 4, -1, 0, 1, 37, -1, 16, 27, 25, 12, -1, -1, 0, -1, 4, 0, -1, 0, -1, 6, 2, 0, -1, 2, 0, -1, 4, 46, 9, 0, -1, 5, 7, 3, -1, 7, -1, 0, 0, -1, 0, 24, -1, 2, 1, 53, 11, -1, 4, 30, -1, -1, 34, 0, 62, 66, -1, 0, 0, 12, 0, 2, -1, 21, 0, 1, 9, -1, 0, 92, 11, -1, 4, -1, 20, 124, -1, 55, 0, 6, 0, 0, 0, 0, 3, 4, 0, 0, 4],


# baselines:
'hits_bidi': [1, 87, 13, 24, -1, 28, 6, -1, -1, 1, -1, 206, 8, -1, 155, 115, 40, 147, 292, -1, -1, -1, 57, -1, -1, -1, 145, -1, -1, 96, 3, -1, -1, 210, 29, -1, -1, -1, -1, 159, -1, 5, 138, 53, 64, 0, 105, -1, 7, 46, -1, 154, 123, -1, 17, -1, -1, 73, 4, 74, 231, -1, -1, 36, -1, -1, 27, 48, 47, 69, -1, 161],
'hits_in': [1, 68, 10, 23, -1, 15, 4, -1, -1, -1, 259, -1, 3, -1, 139, 110, -1, 80, 225, -1, -1, -1, 47, -1, -1, -1, 74, -1, -1, 84, -1, -1, -1, 198, -1, -1, -1, -1, -1, 121, -1, 3, 113, 44, -1, 0, 90, -1, 5, -1, -1, 135, 95, -1, 6, -1, -1, -1, 2, 43, 210, -1, -1, 26, -1, -1, -1, -1, 32, 68, -1, 158],
'hits_out': [0, 23, 3, -1, 31, -1, 2, -1, -1, 0, 133, 27, -1, 172, -1, -1, 6, 80, 79, 195, -1, -1, 11, -1, -1, -1, 79, -1, 64, 15, 0, -1, -1, 15, 12, -1, -1, 103, 40, -1, -1, -1, 30, 15, 20, 0, 19, -1, 2, 4, -1, -1, 37, -1, 13, -1, -1, 19, 2, -1, 27, -1, -1, 10, 44, -1, 7, 4, 18, 2, 19, -1],
'indeg_bidi': [61, 25, 6, 169, 59, 54, 10, -1, -1, 0, 185, 24, 10, -1, 7, 103, 3, 105, 43, 22, -1, 133, 41, -1, -1, -1, 58, -1, 0, 17, 2, -1, -1, 19, 2, 50, -1, 32, 76, 22, -1, 13, 25, 1, 18, 2, 3, 11, 47, 1, -1, 10, 14, -1, 38, -1, -1, 31, 0, 18, 39, -1, -1, 137, 22, -1, 13, 11, 109, 8, 42, 6],
'indeg_in': [33, 11, 0, 125, -1, 12, 3, -1, -1, -1, 100, -1, 2, -1, 2, 89, -1, 18, 9, -1, -1, 87, 14, -1, -1, -1, 9, -1, 0, 5, -1, -1, -1, 12, -1, 35, -1, 14, 54, 7, -1, 1, 9, 0, -1, 1, 2, 4, 21, -1, -1, 7, 1, -1, 6, -1, -1, -1, 0, 1, 16, -1, -1, 29, -1, -1, -1, -1, 60, 7, -1, 6],
'indeg_out': [30, 15, 6, -1, 43, -1, 8, -1, -1, 0, 115, 15, -1, 263, -1, -1, 2, 91, 34, 17, -1, -1, 28, -1, -1, -1, 51, -1, 0, 13, 1, -1, -1, 7, 2, -1, -1, 20, 32, -1, -1, -1, 20, 1, 17, 1, 1, -1, 30, 0, -1, -1, 13, -1, 35, -1, -1, 26, 0, -1, 23, -1, -1, 118, 13, -1, 11, 10, 51, 1, 12, -1],
'outdeg_bidi': [16, 47, 85, 14, 86, 141, 15, -1, -1, 0, 151, 101, 9, -1, 11, 66, 13, 64, 119, 186, -1, -1, 58, -1, -1, -1, 73, -1, 143, 36, 5, -1, -1, 90, 7, 89, -1, 62, 119, 81, -1, 12, 44, 7, 31, 4, 4, 150, 49, 4, -1, 12, 44, -1, 54, -1, -1, 71, 6, 41, 251, -1, -1, 156, 69, -1, 51, 115, 275, 68, 150, 40],
'outdeg_in': [16, 33, 84, 14, -1, 90, 11, -1, -1, -1, 94, -1, 4, -1, 6, 60, -1, 31, 77, -1, -1, -1, 37, -1, -1, -1, 26, -1, 121, 21, -1, -1, -1, 76, -1, 82, -1, 43, 104, 48, -1, 5, 29, 7, -1, 4, 4, 94, 34, -1, -1, 11, 24, -1, 24, -1, -1, -1, 5, 19, 224, -1, -1, 107, -1, -1, -1, -1, 229, 68, -1, 39],
'outdeg_out': [0, 15, 1, -1, 31, -1, 4, -1, -1, 0, 77, 22, -1, 95, -1, -1, 2, 38, 47, 56, -1, -1, 22, -1, -1, -1, 48, -1, 26, 17, 1, -1, -1, 14, 5, -1, -1, 20, 21, -1, -1, -1, 18, 0, 17, 0, 0, -1, 18, 1, -1, -1, 24, -1, 33, -1, -1, 29, 2, -1, 28, -1, -1, 57, 20, -1, 22, 16, 52, 1, 20, -1],
'pagerank_bidi': [44, 30, 6, 99, 46, 51, 11, -1, -1, 0, 203, 17, 10, -1, 6, 66, 3, 135, 50, 24, -1, 143, 43, -1, -1, -1, 64, -1, 0, 21, 2, -1, -1, 6, 2, 35, -1, 35, 84, 22, -1, 12, 22, 1, 22, 2, 4, 29, 42, 0, -1, 9, 13, -1, 44, -1, -1, 26, 0, 18, 45, -1, -1, 166, 14, -1, 15, 8, 97, 8, 40, 3],
'pagerank_in': [19, 13, 0, 67, -1, 11, 2, -1, -1, -1, 107, -1, 2, -1, 0, 55, -1, 35, 9, -1, -1, 95, 10, -1, -1, -1, 11, -1, 0, 6, -1, -1, -1, 3, -1, 20, -1, 12, 60, 6, -1, 1, 8, 0, -1, 1, 3, 11, 18, -1, -1, 7, 1, -1, 8, -1, -1, -1, 0, 1, 20, -1, -1, 34, -1, -1, -1, -1, 47, 7, -1, 3],
'pagerank_out': [28, 19, 6, -1, 36, -1, 10, -1, -1, 0, 127, 13, -1, 231, -1, -1, 2, 109, 41, 20, -1, -1, 34, -1, -1, -1, 56, -1, 0, 16, 2, -1, -1, 4, 2, -1, -1, 27, 37, -1, -1, -1, 17, 1, 21, 1, 2, -1, 28, 0, -1, -1, 12, -1, 41, -1, -1, 23, 0, -1, 25, -1, -1, 144, 8, -1, 11, 7, 54, 1, 13, -1],

}

baselines = [  # to distinguish them in the plots
    'hits_bidi',
    'hits_in',
    'hits_out',
    'indeg_bidi',
    'indeg_in',
    'indeg_out',
    'outdeg_bidi',
    'outdeg_in',
    'outdeg_out',
    'pagerank_bidi',
    'pagerank_in',
    'pagerank_out',
]


# In[4]:

n = len(raw_ranks.values()[0])
# drop all -1s (no worries, they still count against us...)
ranks = {
    m: np.array([i for i in r if i >= 0])
    for m, r in raw_ranks.items()
}
rec_at_k = {
    m: [
        np.sum(r < i) / n  # if we wanted to see indices this would be <=, < shows "ranks": 1st rank is equal to idx 0
        for i in range(101)
    ]
    for m, r in ranks.items()
}


# In[19]:

# for m, rs in rec_at_k.items():
#     plt.hist(rs, 100, weights=range=(0, 100), label=m, histtype='step', cumulative=True)

# plt.legend(loc='lower right')
# # plt.ylim(0, 1.05)
# # plt.xlim(0, 100)
# plt.show()

matplotlib.rcParams.update({'font.size': 10})

fig, ax = plt.subplots(1,1, figsize=(4.803, 2.653))


cg = ptt.ColorGenerator(color_cycle=('purple', 'blue', 'yellow', 'red', 'cyan', 'gray', 'brown', 'pink'))
colors = cg.color_cycle(palette='projection')
for m, rs in sorted([(m, rs) for m, rs in rec_at_k.items() if m not in baselines]):
    plt.plot(rs, label=m.replace('_', '\_'), color=next(colors))
    
colormap = plt.cm.gray
colors = [colormap(i) for i in np.linspace(.2, .8, len(baselines))]
for i, (m, rs) in enumerate(sorted([(m, rs) for m, rs in rec_at_k.items() if m in baselines])):
    plt.plot(rs, label=m.replace('_', '\_'), c=colors[i])

#plt.legend(loc='lower right')
ptt.make_legend(loc='upper right', ncols=1, floating=True, frame=False,
                prop={'size': 10}, labelspacing=0.15, handletextpad=0.3)
#plt.legend(loc='upper center', ncol=4)
plt.ylim(0, 1)
plt.xlim(0, 100)
plt.xlabel('k')
plt.ylabel('recall@k')
#plt.show()

ptt.setup_axes(grid=True)
plt.tight_layout(pad=0, rect=(0, 0, 0.72, 1))
fig.savefig('recall-tex.pdf', figsize=(4.803, 2.653))


# In[6]:

def recall_at(k):
    print 'recall@%s' % k
    for m, rs in sorted(rec_at_k.items()):
        print '%s:\t%.3f' % (m, rs[k])
recall_at(10)


# In[7]:

recall_at(-1)  # last possible rank


# In[ ]:




